False Discovery Control in Multiple Testing: A Brief Overview of Theories and Methodologies

As the volume and complexity of data continue to expand across various scientific disciplines, the need for robust methods to account for the multiplicity of comparisons has grown widespread. A popular measure of type 1 error rate in multiple testing literature is the false discovery rate (FDR). The FDR provides a powerful and practical approach to large-scale multiple testing and has been successfully used in a wide range of applications. The concept of FDR has gained wide acceptance in the statistical community and various methods has been proposed to control the FDR. In this work, we review the latest developments in FDR control methodologies. We also develop a conceptual framework to better describe this vast literature; understand its intuition and key ideas; and provide guidance for the researcher interested in both the application and development of the methodology.

==> fig/3M.funcs.R <==
epsest.func <- function(x,u,sigma)
{
  # x is a vector
  # u is the mean
  # sigma is the standard deviation
  # estimate alternative proportion
  z  = (x - u)/sigma
  xi = c(0:100)/100
  tmax=sqrt(log(length(x)))
  tt=seq(0, tmax, 0.1)

  epsest=NULL

  for (j in 1:length(tt)) { 

    t=tt[j]
    f  = t*xi
    f  = exp(f^2/2)
    w  = (1 - abs(xi))
    co  = 0*xi

    for (i in 1:101) {
      co[i] = mean(cos(t*xi[i]*z));
    } 
    epshat = 1 - sum(w*f*co)/sum(w)
    epsest=c(epsest,epshat)
  }
  return(epsest=max(epsest))
}


bh.func<-function(pv, q)
{ 
  # the input 
    # pv: the p-values
    # q: the FDR level
  # the output 
    # nr: the number of hypothesis to be rejected
    # th: the p-value threshold
    # re: the index of rejected hypotheses
    # ac: the index of accepted hypotheses
    # de: the decision rule

  m=length(pv)
  st.pv<-sort(pv)   
  #print(length(st.pv))
  #print(m)
  pvi<-st.pv/1:m
  hps<-rep(0, m)
  if (max(pvi<=(q/m))==0)
  {
    k<-0
    pk<-1
    reject<-NULL
    accept<-1:m
  }
  else
  {
    k<-max(which(pvi<=(q/m)))
    pk<-st.pv[k]
    reject<-which(pv<=pk)
    accept<-which(pv>pk)
    hps[reject]<-1
  }
  y<-list(nr=k, th=pk, re=reject, ac=accept, de=hps)
  return (y)
}

sc.func<-function(lfdr, q)
{

## USAGE
 # mt.sc(lfdr, q)
 
## ARGUMENTS
 # lfdr: local false discovery rate sequence
 # q: the FDR level

## VALUES
 # nr: the number of rejected hypotheses
 # th: the threshold
 # re: the rejected hypotheses
 # ac: the accepted hypotheses
 # de: the decision rule

  m=length(lfdr)
  st.lfdr<-sort(lfdr)
  hps<-rep(0, m)
  #if (min(lfdr)>q)
    if (lfdr[which.min(lfdr)]>q)
  {
    k<-0
    threshold<-1
    reject<-NULL
    accept<-1:m
  }
  else
  {
    k=1
    while(k<m && (1/k)*sum(st.lfdr[1:k])<q){
      k=k+1
    }
    k<-k-1
    threshold<-st.lfdr[k]
    reject<-which(lfdr<=threshold)
    accept<-which(lfdr>threshold)
    hps[reject]<-1
  }
  y<-list(nr=k, th=threshold, re=reject, ac=accept, de=hps)
  return (y)
}

AZ.func<-function(zv, q)
{
  # the input
    # zv is the z-values transformed from m tests
    # q is the desired FDR level
  # the output is a list with
    # the first element (st.lfdr) the sorted local fdr values
    # the second element (k) the number of hypotheses to be rejected
    # the third element (lfdrk) the threshold for the local fdr values
    # the fourth element (reject) the set of indices of the rejected hypotheses
    # the fifth element (accept) the set of indices of the accepted hypotheses
   ## the estimates for the local fdr statistics
  # density estimates 
  zv.ds<-density(zv, from=min(zv)-10, to=max(zv)+10, n=2000)
  # linear interpolation
  zv.ds<-lin.itp(zv, zv.ds$x, zv.ds$y)
  # estimating the null distribution
  # zv.MuSigma<-EstNull.func(zv)
  # mu<-zv.MuSigma$mu
  # s<-zv.MuSigma$s
  mu<-0; s<-1
  zv.p0<-1-epsest.func(zv, mu, s)
  zv.lfdr<-zv.p0*dnorm(zv, mu, s)/zv.ds
  y<-sc.func(zv.lfdr, q)
  return (y)
}

lin.itp<-function(x, X, Y){
  ## x: the coordinates of points where the density needs to be interpolated
  ## X: the coordinates of the estimated densities
  ## Y: the values of the estimated densities
  ## the output is the interpolated densities
  x.N<-length(x)
  X.N<-length(X)
  y<-rep(0, x.N)
  for (k in 1:x.N){
    i<-max(which((x[k]-X)>=0))
    if (i<X.N)
      y[k]<-Y[i]+(Y[i+1]-Y[i])/(X[i+1]-X[i])*(x[k]-X[i])
    else 
      y[k]<-Y[i]
  }
  return(y)
}



thresh.func<-function(lfdr, thresh)
{
  
  ## USAGE
  # mt.sc(lfdr, q)
  
  ## ARGUMENTS
  # lfdr: local false discovery rate sequence
  # q: the FDR level
  
  ## VALUES
  # nr: the number of rejected hypotheses
  # th: the threshold
  # re: the rejected hypotheses
  # ac: the accepted hypotheses
  # de: the decision rule
  
  m=length(lfdr)
 # st.lfdr<-sort(lfdr)
  hps<-rep(0, m)
  if (min(lfdr)>thresh)
  {
    k<-0
    threshold<-1
    reject<-NULL
    accept<-1:m
  }
  else
  {
    
    reject<-which(lfdr<=thresh)
    accept<-which(lfdr>thresh)
    hps[reject]<-1
  }
  y<-list(nr=k,  re=reject, ac=accept, de=hps)
  return (y)
}

rs.func<-function(lfdr,tstat,q,rev=F){
  decision=rep(0,length(lfdr))
  #lfdrcopy=rep(0,length(lfdr))
  #lfdrcopy[1:length(which(lfdr<=q))]=lfdr[which(lfdr<=q)]  
  #sort tstat, copy the corresponding lfdr to lfdrcopy
  tstatcopy=tstat[-which(lfdr<=q)]
  dec=T
  if(rev==T){
    dec=F
  }
  tstatcopysort=sort(tstatcopy,decreasing = dec)
  lfdrcopy=rep(0,length(tstatcopy))
  for (i in 1:length(tstatcopy)) {
    lfdrcopy[i]=lfdr[which(tstat==tstatcopysort[i])]
  }
  lfdrrs=c(lfdr[which(lfdr<q)],lfdrcopy)
  if (lfdrrs[which.min(lfdrrs)]>q)
  {
    k<-0
    threshold<-1
    reject<-NULL
    #accept<-1:m
  }
  else
  {
    k=1
    while(k<length(lfdr) && (1/k)*sum(lfdrrs[1:k])<q){
      k=k+1
    }
    k<-k-1
    threshold<-tstatcopysort[k-length(which(lfdr<=q))]
    reject<-c(which(tstat>=threshold),which(lfdr<=q))
    #accept<-which(lfdr>threshold)
    decision[reject]<-1
  }
  y=list(de=decision,th=threshold)
  return(y)

}

conv.func<-function(emu,sig,x){
  #convolution of point masses at emu with N(0,sig^2)
  a=dnorm(x,emu,sig)
  b=mean(a)
  return(b)
}

rstat.func<-function(clfdr,tstat,q,rev=F){
  sortedclfdr=sort(clfdr)
  clfdrin=order(clfdr)[1:max(which(sortedclfdr<=q))]
  tstatcopy=tstat[which(clfdr>q)]
  dec=T
  if(rev==T){
    dec=F
  }
  sortedtstat=sort(tstatcopy,decreasing = dec)  
  trank=rep(0,length(sortedtstat))
  for (i in 1:length(sortedtstat)) {
    trank[i]=which(tstat==sortedtstat[i])    
  }
  res=c(clfdrin,trank)
  return(res)
}

fixorderthresh.func=function(lfdr,q){
  m=length(lfdr)
  st.lfdr<-lfdr
  hps<-rep(0, m)
  #if (min(lfdr)>q)
  if (lfdr[1]>q)
  {
    k<-0
    threshold<-1
    reject<-NULL
    accept<-1:m
  }
  else
  {
    k=1
    while(k<m && (1/k)*sum(st.lfdr[1:k])<q){
      k=k+1
    }
    k<-k-1
    threshold<-st.lfdr[k]
    reject<-which(lfdr<=threshold)
    accept<-which(lfdr>threshold)
    hps[reject]<-1
  }
  y<-list(nr=k, th=threshold, re=reject, ac=accept, de=hps)
  return (y)
  
}

rstat2.func<-function(postx,clfdr,mu0,q,epsilon,rev=F){
  #sortedclfdr=sort(clfdr)
  tstat=(postx-mu0)/(pmax(clfdr-q,epsilon))
  tstat2=(postx-mu0)/clfdr
  tstat2leq=tstat2[which(clfdr<=q)]
  #clfdrin=order(clfdr)[1:max(which(sortedclfdr<=q))]
  tstatcopy=tstat[which(clfdr>q)]
  dec=T
  if(rev==T){
    dec=F
  }
  sortedtstat=sort(tstatcopy,decreasing = dec)  
  trank=rep(0,length(sortedtstat))
  for (i in 1:length(sortedtstat)) {
    trank[i]=which(tstat==sortedtstat[i])    
  }
  sortedtstat2=sort(tstat2leq,decreasing = dec)
  trankleq=rep(0,length(sortedtstat2))
  for (i in 1:length(sortedtstat2)) {
    trankleq[i]=which(tstat2==sortedtstat2[i])    
  }
  res=c(trankleq,trank)
  return(res)
}

rstat3.func<-function(postx,clfdr,de,epsilon,rev=F){
  #sortedclfdr=sort(clfdr)
  #tstat=(postx-mu0)/(pmax(clfdr-q,epsilon))
  
  tstat2=(postx-mu0)/pmax(clfdr,epsilon)
  tstatcopy1=tstat2[which(de==1)]
  tstatcopy0=tstat2[which(de==0)]
  #tstat2leq=tstat2[which(clfdr<=q)]
  #clfdrin=order(clfdr)[1:max(which(sortedclfdr<=q))]
  #tstatcopy=tstat[which(clfdr>q)]
  dec=T
  if(rev==T){
    dec=F
  }
  sortedtstat1=sort(tstatcopy1,decreasing = dec)  
  trank1=rep(0,length(sortedtstat1))
  for (i in 1:length(sortedtstat1)) {
    trank1[i]=which(tstat2==sortedtstat1[i])    
  }
  
  sortedtstat0=sort(tstatcopy0,decreasing = dec)  
  trank0=rep(0,length(sortedtstat0))
  for (i in 1:length(sortedtstat0)) {
    trank0[i]=which(tstat2==sortedtstat0[i])    
  }
  res=c(trank1,trank0)
  return(res)
}




==> fig/Untitled.R <==
library(ggplot2)
source("3M.funcs.R")

###### Storey pi_0 ######
if (1==1){
  m<-10000; pi<-0.3; nrep<-10
  lambda.seq<-seq(0.1,0.9,0.1); n.lambda <- length(lambda.seq)
  pi.storey<-matrix(rep(0, n.lambda*nrep), nrep, n.lambda)
  for (i in 1:n.lambda){
    lambda <- lambda.seq[i]
    for (n in 1:nrep){
      theta <- rbinom(m,1,pi)
      mu<-rep(0,m); mu[which(theta==1)]<-2
      zv<-rnorm(m,mu,1); pv <- 2*pnorm(-abs(zv),0,1)
      pi.storey[n,i]<-(1+sum(pv>=lambda))/(m*(1-lambda))
    }
  }
}
data <- data.frame(
  lam=rep(as.factor(lambda.seq), each=nrep),
  pi.est=matrix(pi.storey,n.lambda*nrep)
)
ggplot(data,aes(x=lam, y=pi.est, group = lam))+ 
  geom_boxplot(color="#16308B", fill="#16308B", alpha=0.4)+
  ylab("Estimated null proportion")+
  xlab(expression(lambda)) +
  theme_bw()+
  theme(strip.background = element_blank(), 
        strip.text = element_blank())+
  geom_hline(yintercept = 1-pi,color="black",linetype="dashed") 
ggsave(filename="Fig1.1.pdf",width = 4, height = 4)

###### Storey pi_0 Bias-Variance Trade-off ######
if (1==1){
  m<-500; pi<-0.3; nrep<-5000
  lambda.seq<-seq(0.05,0.95,0.05); n.lambda <- length(lambda.seq)
  pi.storey<-matrix(rep(0, n.lambda*nrep), nrep, n.lambda)
  for (i in 1:n.lambda){
    lambda <- lambda.seq[i]
    for (n in 1:nrep){
      theta <- rbinom(m,1,pi)
      mu<-rep(0,m); mu[which(theta==1)]<-2
      zv<-rnorm(m,mu,1); pv <- 2*pnorm(-abs(zv),0,1)
      pi.storey[n,i]<-(1+sum(pv>=lambda))/(m*(1-lambda))
    }
  }
}


df <- c((colMeans(pi.storey)-(1-pi))^2,
        apply(pi.storey,2, var),
        colMeans((pi.storey-(1-pi))^2))
data <- data.frame(
  data=df,
  lam=rep(lambda.seq,3),
  type=rep(c("Bias","Variance","MSE"),each=n.lambda)
)

ggplot(data, aes(x = lam, y = data, colour = type)) + 
  geom_point(size=1.5) + 
  geom_line(linewidth=0.6,aes(linetype=type))+
  scale_color_manual(values=c("darkred","black","#16308B"))+
  scale_linetype_manual(values=c("dotted","solid", "twodash"))+
  ylab("Bias-variance tradeoff")+
  xlab(expression(lambda)) +
  theme_bw()+
  theme(strip.background = element_blank(), 
        strip.text = element_blank(),
        legend.title = element_blank(),
        legend.position = c(0.5,0.8),
        legend.key.size = unit(0.8, units = "cm"),
        legend.text=element_text(size=11))
ggsave(filename="Fig1.2.pdf",width = 4, height = 4)

data <- data.frame(pv,Feature=factor(theta))
bound <- seq(from=0, to=1, by=0.04)
ggplot(data, aes(x = pv, fill = Feature, colour = Feature)) + 
  geom_histogram(aes(y = stat(count)/length(pv)),alpha = 0.4, position = "identity", breaks = bound) +
  scale_fill_manual(values = c("darkred", "#16308B"),labels = c("Null", "Non-null"))+
  scale_color_manual(values = c("darkred", "#16308B"),labels = c("Null", "Non-null"))+
  annotate('rect', xmin=0, xmax=0.2, ymin=0, ymax= 0.145,alpha=.2, fill="darkred")+
  annotate('rect', xmin=1-0.2, xmax=1, ymin=0, ymax= 0.145,alpha=.2, fill="#16308B")+
  xlab("p-value")+
  ylab("Frequency")+
  ylim(c(0,0.15))+
  theme_bw()+
  theme(strip.background = element_blank(), 
        strip.text = element_blank(),
        legend.title = element_blank(),
        legend.position = c(0.5,0.84),
        legend.key.size = unit(0.5, units = "cm"),
        legend.text=element_text(size=11))
ggsave(filename="Fig1.3.pdf",width = 4, height = 4)

###### Side Info ######
n=100
x=rep(seq(1:n),n);y=rep(seq(1:n),each=n)
z=rep(0,n^2);z[(x-n/2)^2+(y-n/2)^2<=250]=1
data = data.frame(x,y,z)
pdf(file = "~/Desktop/Research/Review MT/Fig/Fig.2.2.pdf",width = 4.6,height = 5)
plot(
  x = data$x[data$z==0], 
  y = data$y[data$z==0],
  xlab = "Location (x-axis)",
  ylab = "Location (y-axis)",
  cex=0.1,pch=1,col=adjustcolor("grey", alpha.f=0.8),cex.axis=0.9,cex.lab=0.9
)
points(
  x = data$x[data$z==1], 
  y = data$y[data$z==1],
  cex=0.1,pch=1,col="#16308B"
)
dev.off()

x=seq(1,6000)
y=rep(0,6000)
y[500:1000]=0.8*-(500:1000-500)*(500:1000-1000)/250^2
y[2000:2500]=0.4*-(2000:2500-2000)*(2000:2500-2500)/250^2
y[5000:5500]=0.8*-(500:1000-500)*(500:1000-1000)/250^2
y[3500:4000]=0.4*-(2000:2500-2000)*(2000:2500-2500)/250^2
pdf(file = "~/Desktop/Research/Review MT/Fig/Fig.2.1.pdf",width = 9.2,height = 5)
plot(x,y,
     xlab = "Ordering",
     ylab=expression(pi),#ylab = "Location: y-axis",
     #ylim = c(0,1),
     cex=0,type="o",cex.axis=0.9,lwd=2)
lines(c(0,6000), c(0.8,0.8), col='red', lwd=2, lty='dashed')
lines(c(0,6000), c(0.4,0.4), col='red', lwd=2, lty='dashed')
polygon(c(500,1000,1000,500),c(0,0,0.8,0.8),col = adjustcolor("#16308B", alpha.f=0.1) , border=NA)
polygon(c(2000,2500,2500,2000),c(0,0,0.8,0.8),col = adjustcolor("#16308B", alpha.f=0.1) , border=NA)
polygon(c(5000,5500,5500,5000),c(0,0,0.8,0.8),col = adjustcolor("#16308B", alpha.f=0.1) , border=NA)
polygon(c(3500,4000,4000,3500),c(0,0,0.8,0.8),col = adjustcolor("#16308B", alpha.f=0.1) , border=NA)
dev.off()


###### Standardization ######
if(1==1){
  m<-10000; nrep<-1000; q<-0.1; sigmax<-4
  pi.seq<-seq(from=0.1, to=0.3, by=0.04) 
  #wid.seq <- c(0.0015,0.0022,0.0025,0.003,0.0032,0.0035,0.004)
  
  np<-length(pi.seq)
  
  bh.fdr<-rep(0, np)
  por.fdr<-rep(0, np)
  zor.fdr<-rep(0, np)
  cl.fdr<-rep(0, np)
  bh.etp<-rep(0, np)
  por.etp<-rep(0, np)
  zor.etp<-rep(0, np)
  cl.etp<-rep(0, np)
  
  bh.fdp<-matrix(rep(0, nrep*np), np, nrep)
  por.fdp<-matrix(rep(0, nrep*np), np, nrep)
  zor.fdp<-matrix(rep(0, nrep*np), np, nrep)
  cl.fdp<-matrix(rep(0, nrep*np), np, nrep)
  bh.ntp<-matrix(rep(0, nrep*np), np, nrep)
  por.ntp<-matrix(rep(0, nrep*np), np, nrep)
  zor.ntp<-matrix(rep(0, nrep*np), np, nrep)
  cl.ntp<-matrix(rep(0, nrep*np), np, nrep)

  for (i in 1:np){
    
    pi<-pi.seq[i] 
    
    #pv.sam <- c();
    zv.sam <- c()
    for (n in 1:20000){
      sig.sam <- runif(1,0.5,sigmax); x.sam <- rnorm(1,2,sig.sam)
      zv.sam[n] <- x.sam/sig.sam#; pv.sam[n] <- 2*pnorm(-abs(x.sam/sig.sam),0,1)
    }
    #den.pv.fit <- density(pv.sam,width=wid.seq[i])
    den.zv.fit <- density(zv.sam)

    for (j in 1:nrep)
    {
      theta<-rbinom(m,1,pi)
      sig <- runif(m,0.5,sigmax)
      mu<-rep(0,m); mu[which(theta==1)]<-2
      x <- rnorm(m,mu,sig)
      zv<- x/sig
      pv<- 2*pnorm(-abs(zv),0,1)
      
      lfdr.zv<-(1-pi)*dnorm(zv,0,1)/((1-pi)*dnorm(zv,0,1)+pi*sapply(zv,function(pp)approx(den.zv.fit$x,den.zv.fit$y,xout=pp)$y))
      #lfdr.pv<-(1-pi)/((1-pi)+pi*sapply(pv,function(pp) approx(den.pv.fit$x,den.pv.fit$y,xout=pp)$y))
      clfdr<-(1-pi)*dnorm(x,0,sig)/((1-pi)*dnorm(x,0,sig)+pi*dnorm(x,2,sig))
      
      # BH
      bh.res<-bh.func(pv, q)
      bh.de<-bh.res$de
      bh.fdp[i, j]<-sum((1-theta)*bh.de)/max(sum(bh.de), 1)
      bh.ntp[i, j]<-sum(theta*bh.de)/sum(theta)
      
      # P-value Oracle
      por.res<-bh.func(pv, q/(1-pi))#sc.func(lfdr.pv, q)
      por.de<-por.res$de
      por.fdp[i, j]<-sum((1-theta)*por.de)/max(sum(por.de), 1)
      por.ntp[i, j]<-sum(theta*por.de)/sum(theta)
      
      # Z-value Oracle
      zor.res<-sc.func(lfdr.zv, q)
      zor.de<-zor.res$de
      zor.fdp[i, j]<-sum((1-theta)*zor.de)/max(sum(zor.de), 1)
      zor.ntp[i, j]<-sum(theta*zor.de)/sum(theta)
      
      # Clfdr Oracle
      cl.res<-sc.func(clfdr, q)
      cl.de<-cl.res$de
      cl.fdp[i, j]<-sum((1-theta)*cl.de)/max(sum(cl.de), 1)
      cl.ntp[i, j]<-sum(theta*cl.de)/sum(theta)
      
    }
    
    bh.fdr[i]<-mean(bh.fdp[i,])
    por.fdr[i]<-mean(por.fdp[i,])
    zor.fdr[i]<-mean(zor.fdp[i,])
    cl.fdr[i]<-mean(cl.fdp[i,])
    
    bh.etp[i]<-mean(bh.ntp[i,])
    por.etp[i]<-mean(por.ntp[i,])
    zor.etp[i]<-mean(zor.ntp[i,])
    cl.etp[i]<-mean(cl.ntp[i,])
  }
  #bh.fdr;por.fdr;zor.fdr;cl.fdr
  #bh.etp;por.etp;zor.etp;cl.etp
}

if(1==1){
  m<-10000; nrep<-1000; q<-0.1; sigmax<-4; pi <- 0.2
  mu.seq<-seq(from=2, to=4, by=0.4) 
  
  np<-length(pi.seq)
  
  bh.fdr<-rep(0, np)
  por.fdr<-rep(0, np)
  zor.fdr<-rep(0, np)
  cl.fdr<-rep(0, np)
  bh.etp<-rep(0, np)
  por.etp<-rep(0, np)
  zor.etp<-rep(0, np)
  cl.etp<-rep(0, np)
  
  bh.fdp<-matrix(rep(0, nrep*np), np, nrep)
  por.fdp<-matrix(rep(0, nrep*np), np, nrep)
  zor.fdp<-matrix(rep(0, nrep*np), np, nrep)
  cl.fdp<-matrix(rep(0, nrep*np), np, nrep)
  bh.ntp<-matrix(rep(0, nrep*np), np, nrep)
  por.ntp<-matrix(rep(0, nrep*np), np, nrep)
  zor.ntp<-matrix(rep(0, nrep*np), np, nrep)
  cl.ntp<-matrix(rep(0, nrep*np), np, nrep)
  
  for (i in 1:np){
    
    mu.true<-mu.seq[i] 
    
    #pv.sam <- c();
    zv.sam <- c()
    for (n in 1:20000){
      sig.sam <- runif(1,0.5,sigmax); x.sam <- rnorm(1,mu.true,sig.sam)
      zv.sam[n] <- x.sam/sig.sam#; pv.sam[n] <- 2*pnorm(-abs(x.sam/sig.sam),0,1)
    }
    #den.pv.fit <- density(pv.sam,width=wid.seq[i])
    den.zv.fit <- density(zv.sam)
    
    for (j in 1:nrep)
    {
      theta<-rbinom(m,1,pi)
      sig <- runif(m,0.5,sigmax)
      mu<-rep(0,m); mu[which(theta==1)]<-mu.true
      x <- rnorm(m,mu,sig)
      zv<- x/sig
      pv<- 2*pnorm(-abs(zv),0,1)
      
      lfdr.zv<-(1-pi)*dnorm(zv,0,1)/((1-pi)*dnorm(zv,0,1)+pi*sapply(zv,function(pp)approx(den.zv.fit$x,den.zv.fit$y,xout=pp)$y))
      #lfdr.pv<-(1-pi)/((1-pi)+pi*sapply(pv,function(pp) approx(den.pv.fit$x,den.pv.fit$y,xout=pp)$y))
      clfdr<-(1-pi)*dnorm(x,0,sig)/((1-pi)*dnorm(x,0,sig)+pi*dnorm(x,mu.true,sig))
      
      # BH
      bh.res<-bh.func(pv, q)
      bh.de<-bh.res$de
      bh.fdp[i, j]<-sum((1-theta)*bh.de)/max(sum(bh.de), 1)
      bh.ntp[i, j]<-sum(theta*bh.de)/sum(theta)
      
      # P-value Oracle
      por.res<-bh.func(pv, q/(1-pi))#sc.func(lfdr.pv, q)
      por.de<-por.res$de
      por.fdp[i, j]<-sum((1-theta)*por.de)/max(sum(por.de), 1)
      por.ntp[i, j]<-sum(theta*por.de)/sum(theta)
      
      # Z-value Oracle
      zor.res<-sc.func(lfdr.zv, q)
      zor.de<-zor.res$de
      zor.fdp[i, j]<-sum((1-theta)*zor.de)/max(sum(zor.de), 1)
      zor.ntp[i, j]<-sum(theta*zor.de)/sum(theta)
      
      # Clfdr Oracle
      cl.res<-sc.func(clfdr, q)
      cl.de<-cl.res$de
      cl.fdp[i, j]<-sum((1-theta)*cl.de)/max(sum(cl.de), 1)
      cl.ntp[i, j]<-sum(theta*cl.de)/sum(theta)
      
    }
    
    bh.fdr[i]<-mean(bh.fdp[i,])
    por.fdr[i]<-mean(por.fdp[i,])
    zor.fdr[i]<-mean(zor.fdp[i,])
    cl.fdr[i]<-mean(cl.fdp[i,])
    
    bh.etp[i]<-mean(bh.ntp[i,])
    por.etp[i]<-mean(por.ntp[i,])
    zor.etp[i]<-mean(zor.ntp[i,])
    cl.etp[i]<-mean(cl.ntp[i,])
  }
  bh.fdr;por.fdr;zor.fdr;cl.fdr
  bh.etp;por.etp;zor.etp;cl.etp
}
fdr.varymu <- c(cl.fdr,zor.fdr,por.fdr,bh.fdr)
fdr.varynull <- c(cl.fdr,zor.fdr,por.fdr,bh.fdr)
name <- c('Varying Null', 'Varying Significance')
methods <- c('Heteroscedasticity-Adjusted Oracle', "Z-value Oracle", "P-value Oracle", "BH")

df.fdr <- data.frame(val=c(fdr.varynull,fdr.varymu),
                 seq = c(rep(pi.seq,4),rep(mu.seq,4)),
                 method=rep(rep(methods,each=np),2),
                 type=rep(name,each=np*4))
ggplot(data = df.fdr, aes(x = seq, y = val, color = method, shape=method))+ 
  geom_line(linewidth=0.6,aes(linetype=method))+ 
  geom_point()+ 
  facet_wrap(~type, scales = "free_x")+
  coord_cartesian(ylim = c(0, 0.2))+
  scale_color_manual(values=c("#588157","#F77F00","#D62828","#003049"))+
  ylab("FDR")+
  xlab('') +
  theme_bw()+
  theme(strip.background = element_blank(),
        strip.text.x = element_text(face="bold",size=8),
        axis.text = element_text(size = 8),
        title = element_text(face="bold",size=8),
        legend.title = element_blank(),
        legend.position =  "none",
        legend.key.size = unit(0.8, units = "cm"),
        legend.text=element_text(size=8))
ggsave(filename="Fig3.1.pdf",width = 6.5, height = 3.5)

etp.varymu <- c(cl.etp,zor.etp,por.etp,bh.etp)
etp.varynull <- c(cl.etp,zor.etp,por.etp,bh.etp)
df.etp <- data.frame(val=c(etp.varynull,etp.varymu),
                 seq = c(rep(pi.seq,4),rep(mu.seq,4)),
                 method=rep(rep(methods,each=np),2),
                 type=rep(name,each=np*4))

ggplot(data = df.etp, aes(x = seq, y = val, color = method, shape=method, linetype=method))+ 
  geom_line(linewidth=0.6)+ 
  geom_point()+ 
  facet_wrap(~type, scales = "free")+
  scale_color_manual(values=c("#588157","#F77F00","#D62828","#003049"))+
  ylab("TDR")+
  xlab('') +
  theme_bw()+
  theme(strip.background = element_blank(),
        strip.text.x = element_text(face="bold",size=8),
        axis.text = element_text(size = 8),
        title = element_text(face="bold",size=8),
        legend.title = element_blank(),
        legend.position =  "bottom",
        legend.key.size = unit(0.8, units = "cm"),
        legend.text=element_text(size=8))
ggsave(filename="Fig3.2.pdf",width = 6.5, height = 4)


############################################
library("CAMT")
library("adaptMT")
library("splines")
library("zap")
if(1==1){
  m<-6000; nrep<-10; q<-0.1
  pi<-rep(0,6000)
  pi[500:1000]=0.8*-(500:1000-500)*(500:1000-1000)/250^2
  pi[2000:2500]=0.4*-(2000:2500-2000)*(2000:2500-2500)/250^2
  pi[5000:5500]=0.8*-(500:1000-500)*(500:1000-1000)/250^2
  pi[3500:4000]=0.4*-(2000:2500-2000)*(2000:2500-2500)/250^2
  mu.seq<-seq(from=2, to=3, by=0.2) 
  np<-length(mu.seq)
  
  bh.fdr<-rep(0, np)
  laws.fdr<-rep(0, np)
  camt.fdr<-rep(0, np)
  zap.fdr<-rep(0, np)
  adapt.fdr<-rep(0, np)
  bh.etp<-rep(0, np)
  laws.etp<-rep(0, np)
  camt.etp<-rep(0, np)
  zap.etp<-rep(0, np)
  adapt.etp<-rep(0, np)
  
  bh.fdp<-matrix(rep(0, nrep*np), np, nrep)
  laws.fdp<-matrix(rep(0, nrep*np), np, nrep)
  camt.fdp<-matrix(rep(0, nrep*np), np, nrep)
  zap.fdp<-matrix(rep(0, nrep*np), np, nrep)
  adapt.fdp<-matrix(rep(0, nrep*np), np, nrep)
  bh.ntp<-matrix(rep(0, nrep*np), np, nrep)
  laws.ntp<-matrix(rep(0, nrep*np), np, nrep)
  zap.ntp<-matrix(rep(0, nrep*np), np, nrep)
  camt.ntp<-matrix(rep(0, nrep*np), np, nrep)
  adapt.ntp<-matrix(rep(0, nrep*np), np, nrep)
  
  for (i in 1:np){
    
    mu.true <-mu.seq[i] 
    
    for (j in 1:nrep)
    {
      theta<-rbinom(m,1,pi)
      mu <- rep(0,m) ;mu[which(theta==1)]<-mu.true
      zv <- rnorm(m,mu,1)
      pv<- 2*pnorm(-abs(zv),0,1)
      pi.est <- rep(0,m)
      for (k in 1:m){
        pi.est[k] <- 1-sum(exp(-(1:m-k)^2/10)*(pv>0.45))/sum(exp(-(1:m-k)^2/10))*1/(1-0.45)
      }
      pi.est[pi.est<0] <- 0
      pv.laws <- pv*(1-pi.est)/pi.est
      
      # BH
      bh.res<-bh.func(pv, q)
      bh.de<-bh.res$de
      #sum((1-theta)*bh.de)/max(sum(bh.de), 1);sum(theta*bh.de)/sum(theta)
      bh.fdp[i, j]<-sum((1-theta)*bh.de)/max(sum(bh.de), 1)
      bh.ntp[i, j]<-sum(theta*bh.de)/sum(theta)
      
      # LAWS
      laws.res<-bh.func(pv.laws, q)
      laws.de<-laws.res$de
      #sum((1-theta)*laws.de)/max(sum(laws.de), 1);sum(theta*laws.de)/sum(theta)
      laws.fdp[i, j]<-sum((1-theta)*laws.de)/max(sum(laws.de), 1)
      laws.ntp[i, j]<-sum(theta*laws.de)/sum(theta)
      
      # AdaPT
      formulas <- paste0("ns(x, df = ", 6:10, ")")
      res <- adapt_glm(x = data.frame(x = as.numeric(1:m)), pvals = pv, 
                       pi_formulas = formulas, mu_formulas = formulas, alphas = q)
      adapt.de<-rep(0,m); adapt.de[res$rejs]<-1
      #sum((1-theta)*adapt.de)/max(sum(camt.de), 1); sum(theta*adapt.de)/sum(theta)
      adapt.fdp[i, j]<-sum((1-theta)*adapt.de)/max(sum(adapt.de), 1)
      adapt.ntp[i, j]<-sum(theta*adapt.de)/sum(theta)
      
      # CAMT
      camt.obj.fdr <- camt.fdr(pvals = pv, pi0.var = as.numeric(1:m), f1.var = as.numeric(1:m), 
                               alg.type = "EM", control.method = "knockoff+")
      camt.de<- camt.obj.fdr$fdr <= q
      #sum((1-theta)*camt.de)/max(sum(camt.de), 1); sum(theta*camt.de)/sum(theta)
      camt.fdp[i, j]<-sum((1-theta)*camt.de)/max(sum(camt.de), 1)
      camt.ntp[i, j]<-sum(theta*camt.de)/sum(theta)
      
      # ZAP
      zap.de<- rep(0, m)
      zap.de[zap_asymp(zv, matrix(as.numeric(1:m),m,1), alpha=q)$rej_index]<-1
      #sum((1-theta)*zap.de)/max(sum(zap.de), 1); sum(theta*zap.de)/sum(theta)
      zap.fdp[i, j]<-sum((1-theta)*zap.de)/max(sum(zap.de), 1)
      zap.ntp[i, j]<-sum(theta*zap.de)/sum(theta)
      print(i,j)
    }
    
    bh.fdr[i]<-mean(bh.fdp[i,])
    laws.fdr[i]<-mean(laws.fdp[i,])
    adapt.fdr[i]<-mean(adapt.fdp[i,])
    camt.fdr[i]<-mean(camt.fdp[i,])
    zap.fdr[i]<-mean(zap.fdp[i,])
    
    bh.etp[i]<-mean(bh.ntp[i,])
    laws.etp[i]<-mean(laws.ntp[i,])
    adapt.etp[i]<-mean(adapt.ntp[i,])
    camt.etp[i]<-mean(camt.ntp[i,])
    zap.etp[i]<-mean(zap.ntp[i,])
  }
  bh.fdr;laws.fdr;adapt.fdr;camt.fdr;zap.fdr
  bh.etp;laws.etp;adapt.etp;camt.etp;zap.etp
}

if(1==1){
  m<-6000; nrep<-10; q<-0.1
  mu.seq<-seq(from=2, to=3, by=0.2) 
  np<-length(mu.seq)
  
  bh.fdr<-rep(0, np)
  laws.fdr<-rep(0, np)
  adapt.fdr<-rep(0, np)
  bh.etp<-rep(0, np)
  laws.etp<-rep(0, np)
  adapt.etp<-rep(0, np)
  
  bh.fdp<-matrix(rep(0, nrep*np), np, nrep)
  laws.fdp<-matrix(rep(0, nrep*np), np, nrep)
  adapt.fdp<-matrix(rep(0, nrep*np), np, nrep)
  bh.ntp<-matrix(rep(0, nrep*np), np, nrep)
  laws.ntp<-matrix(rep(0, nrep*np), np, nrep)
  adapt.ntp<-matrix(rep(0, nrep*np), np, nrep)
  
  for (i in 1:np){
    
    mu.true <-mu.seq[i] 
    
    for (j in 1:nrep)
    {
      s <- runif(m,0,1)
      pi <- s^2/2
      theta<-rbinom(m,1,pi)
      mu <- rep(0,m) ;mu[which(theta==1)]<-mu.true*s[which(theta==1)]
      zv <- rnorm(m,mu,1)
      pv<- 2*pnorm(-abs(zv),0,1)
      pv.laws <- pv*(1-pi)
      
      # BH
      bh.res<-bh.func(pv, q)
      bh.de<-bh.res$de
      sum((1-theta)*bh.de)/max(sum(bh.de), 1);sum(theta*bh.de)/sum(theta)
      bh.fdp[i, j]<-sum((1-theta)*bh.de)/max(sum(bh.de), 1)
      bh.ntp[i, j]<-sum(theta*bh.de)/sum(theta)
      
      # LAWS
      laws.res<-bh.func(pv.laws, q)
      laws.de<-laws.res$de
      sum((1-theta)*laws.de)/max(sum(laws.de), 1);sum(theta*laws.de)/sum(theta)
      laws.fdp[i, j]<-sum((1-theta)*laws.de)/max(sum(laws.de), 1)
      laws.ntp[i, j]<-sum(theta*laws.de)/sum(theta)
      
      # AdaPT
      formulas <- paste0("ns(x, df = ", 6:10, ")")
      res <- adapt_glm(x = data.frame(x = s), pvals = pv, 
                       pi_formulas = formulas, mu_formulas = formulas, alphas = q)
      adapt.de<-rep(0,m); adapt.de[res$rejs]<-1
      sum((1-theta)*adapt.de)/max(sum(camt.de), 1); sum(theta*adapt.de)/sum(theta)
      adapt.fdp[i, j]<-sum((1-theta)*adapt.de)/max(sum(adapt.de), 1)
      adapt.ntp[i, j]<-sum(theta*adapt.de)/sum(theta)
    }
    
    bh.fdr[i]<-mean(bh.fdp[i,])
    laws.fdr[i]<-mean(laws.fdp[i,])
    adapt.fdr[i]<-mean(adapt.fdp[i,])
    
    bh.etp[i]<-mean(bh.ntp[i,])
    laws.etp[i]<-mean(laws.ntp[i,])
    adapt.etp[i]<-mean(adapt.ntp[i,])
  }
  bh.fdr;laws.fdr;adapt.fdr
  bh.etp;laws.etp;adapt.etp
}

fdr.discrete <- c(0.08085141, 0.08678717, 0.07853768, 0.0833962, 0.08316523, 0.08288570,
                  0.08709705, 0.09430997, 0.09011467, 0.09732919, 0.09126236, 0.098039091,
                  0.08976503, 0.08705564, 0.08832502, 0.09385069, 0.09577736, 0.09209230)
etp.discrete <- c(0.1316104, 0.2354579, 0.3417861, 0.4569410, 0.5483194, 0.6486050,
                  0.2495050, 0.3715390, 0.4670736, 0.5761333, 0.6614164, 0.7401057,
                  0.3900792, 0.4480049, 0.5112755, 0.5602314, 0.6135814, 0.6825506)
fdr.continuous <- c(0.08103138, 0.08109845, 0.08875627, 0.08777543, 0.08414223, 0.08290280,
                    0.10161941, 0.10272058, 0.10620836, 0.10535666, 0.10439654, 0.09766866,
                    0.08945092, 0.09472894, 0.09583880, 0.10166768, 0.09355334, 0.09543020)
etp.continuous <- c(0.02079782, 0.07533292, 0.12909731, 0.18558744, 0.25988685, 0.34715269,
                    0.07004142, 0.12907028, 0.19644209, 0.25698108, 0.32948120, 0.41727704,
                    0.1492765, 0.2201825, 0.2825776, 0.3551249, 0.4282002, 0.4974221)

name <- c('Discrete', 'Continuous')
methods <- c("BH","WBH","GBC")

df.fdr <- data.frame(val=c(fdr.discrete,fdr.continuous),
                     seq = c(rep(mu.seq,6)),
                     method=rep(rep(methods,each=np),2),
                     type=rep(name,each=np*3))
ggplot(data = df.fdr, aes(x = seq, y = val, color = method, shape=method))+ 
  geom_line(linewidth=0.6,aes(linetype=method))+ 
  geom_point()+ 
  facet_wrap(~type, scales = "free_x")+
  coord_cartesian(ylim = c(0, 0.2))+
  scale_color_manual(values=c("#588157","#F77F00","#003049"))+
  ylab("FDR")+
  xlab('') +
  theme_bw()+
  theme(strip.background = element_blank(),
        strip.text.x = element_text(face="bold",size=8),
        axis.text = element_text(size = 8),
        title = element_text(face="bold",size=8),
        legend.title = element_blank(),
        legend.position =  "none",
        legend.key.size = unit(0.8, units = "cm"),
        legend.text=element_text(size=8))
ggsave(filename="Fig4.1.pdf",width = 6.5, height = 3.5)

df.etp <- data.frame(val=c(etp.discrete,etp.continuous),
                     seq = c(rep(mu.seq,6)),
                     method=rep(rep(methods,each=np),2),
                     type=rep(name,each=np*3))

ggplot(data = df.etp, aes(x = seq, y = val, color = method, shape=method, linetype=method))+ 
  geom_line(linewidth=0.6)+ 
  geom_point()+ 
  facet_wrap(~type, scales = "free")+
  scale_color_manual(values=c("#588157","#F77F00","#003049"))+
  ylab("TDR")+
  xlab('') +
  theme_bw()+
  theme(strip.background = element_blank(),
        strip.text.x = element_text(face="bold",size=8),
        axis.text = element_text(size = 8),
        title = element_text(face="bold",size=8),
        legend.title = element_blank(),
        legend.position =  "bottom",
        legend.key.size = unit(0.8, units = "cm"),
        legend.text=element_text(size=8))
ggsave(filename="Fig4.2.pdf",width = 6.5, height = 4)

